Double-Mode Radial Pulsations among RR Lyrae Stars

Double-mode RR Lyr type stars are important for studies of properties of horizontal-branch stars. In particular, two periods coupled with spectral properties give a mass estimate that is independent of evolutionary models. Here, we present 59 new Galactic double-mode RR Lyr stars found in the LINEAR survey data with the fundamental radial mode and the first overtone exited (RRd stars). These stars may be useful for constraining the mass-metallicity relation for field horizontal-branch stars. Also, new RRd stars found in the LMC by EROS-II are verified. We present the updated Petersen diagram and the distribution of the fundamental mode periods. Comments on selected variable stars from LINEAR and LMC EROS-II surveys are also presented, including very rare objects: the third known mode-switching RR Lyr and Cepheid pulsating simultaneously in three radial modes.

==> anc/tab2.txt <==
lm0660l9646  4:44:19.7 -72:03:41.9 0.40070696 0.00000197 0.53665880 0.00000951
lm0536n10190 4:44:39.2 -71:42:58.4 0.35705577 0.00000183 0.47961601 0.00000685
lm0664l10948 4:45:26.1 -72:46:32.4 0.36628044 0.00000127 0.49209884 0.00000317
lm0660n13045 4:46:20.6 -72:05:07.6 0.40663011 0.00000147 0.54503290 0.00000554
lm0660n21286 4:46:39.2 -72:08:42.5 0.36565261 0.00000137 0.49117710 0.00000358
lm0535k16812 4:47:20.4 -71:15:45.8 0.41067844 0.00000133 0.55078288 0.00000643
lm0666m12116 4:47:46.9 -72:58:38.7 0.37748434 0.00000150 0.50630982 0.00000564
lm0535l8323  4:48:01.2 -71:21:16.4 0.41468861 0.00000126 0.55640986 0.00000367
lm0663l10604 4:48:58.3 -72:30:16.5 0.35036260 0.00000142 0.47071767 0.00000216
lm0533n2386  4:48:59.5 -70:58:54.0 0.35663521 0.00000116 0.47955842 0.00000275
lm0535m14828 4:49:11.1 -71:14:32.6 0.40025717 0.00000096 0.53680660 0.00000438
lm0280l21813 4:49:22.3 -66:34:14.5 0.37748338 0.00000124 0.50701682 0.00000295
lm0782l15222 4:49:24.2 -73:52:38.8 0.39419588 0.00000180 0.52832601 0.00000708
lm0537m23636 4:49:37.7 -71:39:45.5 0.36634949 0.00000128 0.49188377 0.00000429
lm0280n12726 4:50:23.3 -66:29:12.3 0.40544104 0.00000152 0.54406872 0.00000452
lm0663m3734  4:51:02.8 -72:12:46.3 0.35857597 0.00000329 0.48167313 0.00001015
lm0540l19522 4:51:31.5 -70:44:19.1 0.39118476 0.00000100 0.52498559 0.00000347
lm0546k8292  4:51:48.9 -71:32:42.8 0.36175130 0.00000081 0.48526894 0.00000347
lm0661m24636 4:52:21.8 -72:00:44.9 0.37041594 0.00000147 0.49740908 0.00000368
lm0784n15276 4:52:48.0 -74:13:18.7 0.36790713 0.00000154 0.49388835 0.00000509
lm0410m17175 4:53:06.2 -64:58:53.1 0.35044249 0.00000207 0.47123424 0.00000420
lm0281n19119 4:53:09.8 -66:31:32.7 0.36223942 0.00000093 0.48658072 0.00000330
lm0674l20856 4:53:10.5 -72:53:02.5 0.38001924 0.00000111 0.50958653 0.00000474
lm0670k11548 4:53:35.0 -71:56:08.5 0.38009456 0.00000115 0.51038473 0.00000346
lm0674k4768  4:53:43.7 -72:38:26.8 0.35563276 0.00000103 0.47801941 0.00000276
lm0783k20038 4:54:15.0 -73:44:34.9 0.38009156 0.00000139 0.50969709 0.00000985
lm0411k7620  4:54:24.4 -64:53:15.6 0.36559545 0.00000204 0.49074147 0.00001126
lm0545l25176 4:55:04.4 -71:27:33.7 0.35023976 0.00000174 0.47115436 0.00000440
lm0417l12343 4:55:07.1 -66:09:16.6 0.37209484 0.00000330 0.49971200 0.00000823
lm0670m5684  4:55:28.7 -71:52:30.7 0.35817699 0.00000134 0.48091588 0.00000524
lm0672n23614 4:56:08.1 -72:30:55.1 0.35410029 0.00000088 0.47579905 0.00000272
lm0290l13389 4:56:12.7 -66:29:45.7 0.36189421 0.00000139 0.48636352 0.00000433
lm0415n16024 4:56:17.4 -65:53:14.8 0.39825204 0.00000158 0.53353506 0.00000943
lm0674n5753  4:56:23.9 -72:47:45.0 0.35043609 0.00000113 0.47106555 0.00000283
lm0674m4077  4:56:45.5 -72:34:20.5 0.36182288 0.00000133 0.48625503 0.00000481
lm0670m7690  4:56:47.2 -71:53:23.9 0.35574082 0.00000104 0.47814582 0.00000349
lm0413n8338  4:57:04.1 -65:23:43.3 0.36447262 0.00000132 0.48940099 0.00000715
lm0413n6627  4:57:09.3 -65:22:54.5 0.35030172 0.00000154 0.47066685 0.00000667
lm0417m11567 4:57:23.2 -65:58:34.0 0.34636138 0.00000194 0.46577439 0.00000194
lm0547m7042  4:57:33.5 -71:32:42.5 0.35074927 0.00000105 0.47154111 0.00000248
lm0671l6906  4:57:49.5 -72:09:42.9 0.34820762 0.00000106 0.46828268 0.00000320
lm0290m12044 4:58:01.5 -66:19:41.9 0.36073339 0.00000108 0.48522200 0.00000231
lm0671l2350  4:58:11.6 -72:04:02.2 0.36631173 0.00000089 0.49202552 0.00000242
lm0673k25210 4:58:11.8 -72:21:44.0 0.39596216 0.00000145 0.53121812 0.00000493
lm0422l23403 4:58:28.7 -65:31:27.5 0.35276563 0.00000121 0.47431630 0.00000335
lm0792l13723 4:58:29.6 -73:56:49.1 0.35524846 0.00000136 0.47735669 0.00000395
lm0424l13255 4:59:06.4 -65:53:29.5 0.35734531 0.00000089 0.48045795 0.00000287
lm0291l6302  4:59:22.8 -66:26:36.0 0.35396972 0.00000095 0.47564752 0.00000301
lm0420n14685 4:59:36.1 -65:08:28.3 0.35662477 0.00000102 0.47903979 0.00000369
lm0790l19518 4:59:47.4 -73:33:00.2 0.39774095 0.00000154 0.53386631 0.00000505
lm0673n3814  5:00:11.5 -72:22:59.3 0.36441913 0.00000110 0.48951519 0.00000485
lm0556l15243 5:00:16.0 -71:45:12.5 0.36273120 0.00000161 0.48696651 0.00000699
lm0291n25922 5:00:41.0 -66:33:27.9 0.36549134 0.00000078 0.49085647 0.00000404
lm0421k3488  5:01:06.0 -64:59:08.8 0.35304833 0.00000107 0.47450871 0.00000389
lm0556n12724 5:01:21.3 -71:45:06.9 0.34936193 0.00000115 0.47003847 0.00000246
lm0556n20449 5:01:43.2 -71:49:54.0 0.36726197 0.00000158 0.49345338 0.00000395
lm0671m18499 5:01:49.2 -71:58:09.3 0.35176382 0.00000126 0.47324308 0.00000252
lm0556n11821 5:01:51.5 -71:44:38.1 0.39383686 0.00000101 0.52839502 0.00000517
lm0675m5283  5:01:55.1 -72:37:37.2 0.36256485 0.00000095 0.48699656 0.00000267
lm0421n3724  5:02:32.7 -65:06:21.9 0.39002462 0.00000106 0.52317473 0.00000402
lm0790m12268 5:02:42.4 -73:19:32.4 0.35686825 0.00000397 0.47976408 0.00000827
lm0680k13483 5:02:51.2 -71:56:15.7 0.35493265 0.00000116 0.47706579 0.00000617
lm0684n6922  5:04:27.3 -72:44:35.2 0.35305243 0.00000127 0.47462035 0.00000311
lm0795k8023  5:04:33.8 -74:07:59.5 0.36671819 0.00000157 0.49257330 0.00000352
lm0682m15849 5:04:42.0 -72:20:08.8 0.36988132 0.00000076 0.49682457 0.00000175
lm0680n13316 5:05:06.1 -72:05:08.9 0.35019064 0.00000086 0.47085574 0.00000453
lm0557k25367 5:05:13.6 -71:40:21.0 0.35585763 0.00000110 0.47837469 0.00000289
lm0432k7215  5:05:47.0 -65:22:03.8 0.36139822 0.00000077 0.48551365 0.00000298
lm0795m4947  5:05:47.4 -73:58:29.6 0.36929142 0.00000155 0.49591481 0.00000499
lm0797m5644  5:05:51.9 -74:20:05.0 0.35888706 0.00000129 0.48246194 0.00000336
lm0797m20277 5:07:03.3 -74:28:02.9 0.36736531 0.00000164 0.49359436 0.00000720
lm0555n29444 5:07:17.0 -71:28:33.4 0.40366828 0.00000118 0.54150045 0.00000454
lm0436n23130 5:07:17.5 -66:13:15.2 0.35775550 0.00000153 0.48075113 0.00000383
lm0683l13428 5:07:18.4 -72:26:13.5 0.36921719 0.00000171 0.49609687 0.00000435
lm0564l15516 5:07:46.3 -71:23:56.3 0.36072564 0.00000178 0.48485948 0.00000412
lm0564l25644 5:08:18.2 -71:28:02.9 0.38765199 0.00000137 0.51974116 0.00000450
lm0435k8479  5:08:28.8 -65:36:24.5 0.36516626 0.00000114 0.49048043 0.00000242
lm0800l12265 5:08:53.3 -73:28:50.9 0.37320167 0.00000202 0.50106562 0.00001269
lm0683n6939  5:09:00.4 -72:23:23.1 0.35203032 0.00000115 0.47337615 0.00000302
lm0683l21008 5:09:01.1 -72:29:13.5 0.35256734 0.00000073 0.47392676 0.00000278
lm0800l8443  5:09:02.6 -73:27:02.2 0.35001564 0.00000161 0.47043363 0.00000488
lm0564l14883 5:09:16.8 -71:23:42.3 0.36764134 0.00000138 0.49379772 0.00000292
lm0685m11495 5:09:23.3 -72:37:13.7 0.34760580 0.00000086 0.46803479 0.00000220
lm0681m14208 5:09:30.9 -71:56:08.4 0.36261189 0.00000122 0.48726172 0.00000594
lm0683n10230 5:09:37.2 -72:32:30.2 0.40936169 0.00000169 0.54941014 0.00000505
lm0566k12298 5:09:37.6 -71:34:18.3 0.36336688 0.00000097 0.48770121 0.00000488
lm0685m7716  5:09:38.4 -72:35:35.2 0.35192981 0.00000096 0.47312231 0.00000365
lm0566n19183 5:10:28.4 -71:49:43.7 0.36166518 0.00000271 0.48611307 0.00000592
lm0683n6425  5:10:51.1 -72:22:57.9 0.35173988 0.00000098 0.47276345 0.00000460
lm0444l8138  5:11:02.7 -65:45:31.0 0.35493050 0.00000099 0.47694687 0.00000401
lm0566m5324  5:11:08.7 -71:31:26.1 0.35352902 0.00000254 0.47517600 0.00001484
lm0802n18387 5:11:13.3 -73:53:02.1 0.37709444 0.00000238 0.50582547 0.00000915
lm0564n13922 5:11:22.8 -71:23:06.5 0.34759392 0.00000091 0.46738133 0.00000284
lm0446l15799 5:11:40.9 -66:09:48.8 0.36353113 0.00000112 0.48846475 0.00000239
lm0694l14004 5:11:43.7 -72:47:44.4 0.37489684 0.00000119 0.50313346 0.00000569
lm0694k9928  5:11:59.5 -72:36:46.2 0.39023371 0.00000135 0.52324340 0.00000507
lm0690k5792  5:12:08.4 -71:52:49.0 0.37422440 0.00000150 0.50222880 0.00000853
lm0446k11276 5:12:18.6 -65:58:45.8 0.36508345 0.00000113 0.49028786 0.00000315
lm0694l10153 5:12:19.1 -72:46:00.2 0.35531350 0.00000124 0.47755538 0.00000322
lm0694l12700 5:12:24.5 -72:47:10.2 0.35653208 0.00000109 0.47883078 0.00000462
lm0567k25160 5:12:26.7 -71:39:51.1 0.36036301 0.00000125 0.48436527 0.00000556
lm0800m5630  5:12:27.0 -73:16:28.3 0.39277665 0.00000198 0.52670358 0.00000676
lm0804m22346 5:12:33.2 -74:06:25.0 0.36930348 0.00000252 0.49633430 0.00000534
lm0694m4487  5:13:32.3 -72:34:27.5 0.38328294 0.00000169 0.51393114 0.00000589
lm0565l8555  5:13:35.2 -71:21:07.7 0.34709858 0.00000119 0.46711198 0.00000233
lm0692n5090  5:13:40.7 -72:27:25.2 0.36178242 0.00000088 0.48588589 0.00000536
lm0565k31098 5:13:51.4 -71:19:42.2 0.36754348 0.00000126 0.49390604 0.00000335
lm0567k20867 5:14:02.1 -71:38:00.7 0.36279376 0.00000107 0.48696082 0.00000284
lm0801k22106 5:14:25.4 -73:23:52.4 0.35536594 0.00000202 0.47751898 0.00000523
lm0807l10517 5:14:27.9 -74:32:28.4 0.38607310 0.00000257 0.51752898 0.00000932
lm0801l6111  5:14:47.5 -73:31:42.0 0.40250719 0.00000178 0.53989875 0.00000800
lm0694n15744 5:15:06.3 -72:48:21.4 0.36912116 0.00000100 0.49562172 0.00000238
lm0803l22721 5:15:20.1 -73:55:25.9 0.36005349 0.00000158 0.48358419 0.00000535
lm0803l7846  5:15:24.8 -73:48:21.3 0.34078045 0.00000208 0.45898291 0.00000300
lm0694m24260 5:15:34.9 -72:42:29.6 0.37936784 0.00000196 0.50904007 0.00000583
lm0447k9040  5:15:42.2 -65:57:59.5 0.35982158 0.00000083 0.48333673 0.00000237
lm0311n19398 5:15:42.9 -66:34:39.2 0.36444216 0.00000085 0.48928386 0.00000352
lm0524k21362 5:15:43.9 -64:18:27.2 0.36211954 0.00000133 0.48626651 0.00000844
lm0520l5141  5:15:48.6 -63:41:58.7 0.36656741 0.00000147 0.49216541 0.00000567
lm0695k9387  5:16:00.4 -72:41:38.5 0.34794070 0.00000193 0.46764004 0.00000466
lm0447n16281 5:16:02.2 -66:10:30.0 0.36135557 0.00000122 0.48525749 0.00000733
lm0447n12602 5:16:10.4 -66:08:54.0 0.35302403 0.00000100 0.47459089 0.00000300
lm0691k20784 5:16:15.1 -71:58:34.8 0.35320404 0.00000130 0.47501707 0.00000258
lm0322l25620 5:16:19.3 -66:55:37.6 0.36282495 0.00000100 0.48725346 0.00000523
lm0320k19399 5:16:31.8 -66:22:50.6 0.36125228 0.00000094 0.48529695 0.00000377
lm0441n10250 5:16:35.7 -65:03:44.5 0.35841670 0.00000091 0.48147364 0.00000289
lm0695k13511 5:16:36.8 -72:42:51.7 0.36365188 0.00000163 0.48866719 0.00000359
lm0324l16878 5:16:39.4 -67:12:59.7 0.36256534 0.00000111 0.48732009 0.00000231
lm0322l19945 5:16:49.3 -66:53:19.4 0.39824766 0.00000115 0.53481198 0.00000303
lm0326l7833  5:17:05.4 -67:39:21.5 0.37175501 0.00000319 0.49955577 0.00000668
lm0697l7700  5:17:17.6 -73:06:27.5 0.36784359 0.00000140 0.49407558 0.00000308
lm0320n17040 5:17:49.3 -66:35:27.1 0.38193629 0.00000111 0.51228933 0.00000402
lm0693k23008 5:17:50.7 -72:20:12.0 0.34063371 0.00000091 0.45886993 0.00000225
lm0693l18302 5:17:52.1 -72:27:55.3 0.35604957 0.00000091 0.47855065 0.00000330
lm0456k2272  5:17:59.9 -65:56:58.0 0.39195474 0.00000080 0.52515158 0.00000494
lm0456l11521 5:18:08.7 -66:07:47.9 0.36624372 0.00000070 0.49170934 0.00000299
lm0693m5940  5:18:11.3 -72:13:45.3 0.34838468 0.00000083 0.46868311 0.00000453
lm0324m26707 5:18:11.5 -67:06:51.4 0.34930807 0.00000102 0.46984116 0.00000226
lm0525k4457  5:18:21.8 -64:10:17.3 0.35827793 0.00000462 0.48156729 0.00000987
lm0326m4105  5:18:39.4 -67:19:26.9 0.38277849 0.00000344 0.51316808 0.00001227
lm0322m18438 5:18:44.2 -66:44:46.2 0.35522943 0.00000110 0.47762155 0.00000232
lm0695n18284 5:18:52.3 -72:49:15.9 0.36971487 0.00000100 0.49641789 0.00000301
lm0456n15419 5:19:24.1 -66:09:26.0 0.36229300 0.00000117 0.48673962 0.00000226
lm0814k9070  5:19:32.7 -74:01:52.9 0.35934491 0.00000142 0.48291574 0.00000427
lm0323l24082 5:19:45.8 -66:53:57.0 0.37484776 0.00000153 0.50356460 0.00000604
lm0527m6377  5:20:25.6 -64:39:10.4 0.35911203 0.00000182 0.48251628 0.00000343
lm0527m4297  5:20:29.5 -64:36:26.0 0.34972358 0.00000112 0.47001436 0.00000522
lm0450n12516 5:20:31.4 -65:05:07.3 0.39562854 0.00000112 0.53085369 0.00000280
lm0454n3689  5:20:32.7 -65:45:09.0 0.36658809 0.00000116 0.49243332 0.00000264
lm0706l16068 5:20:33.5 -73:10:55.3 0.36616818 0.00000225 0.49182567 0.00000897
lm0523m10089 5:20:40.6 -63:51:36.4 0.36086122 0.00000115 0.48496291 0.00000493
lm0323l25763 5:20:40.7 -66:54:28.4 0.35721111 0.00000085 0.47980873 0.00000319
lm0704k11708 5:20:48.2 -72:37:57.5 0.35336715 0.00000113 0.47487344 0.00000335
lm0700k19135 5:21:07.5 -71:58:42.2 0.35034013 0.00000135 0.47101718 0.00000250
lm0527n5601  5:21:16.6 -64:46:06.9 0.36674535 0.00000166 0.49238112 0.00000532
lm0327m13609 5:21:25.5 -67:23:33.8 0.35519820 0.00000081 0.47737478 0.00000344
lm0455k11114 5:21:55.3 -65:37:34.8 0.35202110 0.00000088 0.47356166 0.00000285
lm0814n9897  5:21:55.5 -74:09:54.8 0.37947712 0.00000166 0.50881623 0.00000645
lm0704k21694 5:22:04.2 -72:42:23.2 0.36646286 0.00000089 0.49253538 0.00000324
lm0327m6152  5:22:32.2 -67:20:25.0 0.35403804 0.00000136 0.47585574 0.00000510
lm0816n19530 5:22:33.5 -74:36:56.7 0.37462805 0.00000234 0.50233739 0.00001012
lm0325n28620 5:22:35.5 -67:16:52.5 0.36676265 0.00000119 0.49246223 0.00000321
lm0704l24629 5:22:40.5 -72:53:01.5 0.36304309 0.00000192 0.48772889 0.00000459
lm0575m5221  5:22:43.6 -71:10:48.4 0.37798443 0.00000235 0.50837556 0.00000405
lm0336k19121 5:23:24.2 -67:26:10.9 0.35764725 0.00000133 0.48062109 0.00000408
lm0336k16756 5:23:29.6 -67:25:04.9 0.41061106 0.00000135 0.55039067 0.00000766
lm0332l20995 5:23:39.1 -66:53:44.1 0.35684216 0.00000080 0.47943483 0.00000308
lm0811k9782  5:23:46.2 -73:18:15.2 0.36979573 0.00000222 0.49732646 0.00000502
lm0706m1332  5:23:46.5 -72:55:39.1 0.36584415 0.00000211 0.49106924 0.00000798
lm0453m6420  5:23:55.4 -65:13:49.3 0.37440457 0.00000096 0.50287283 0.00000256
lm0700n26453 5:23:58.2 -72:11:08.0 0.37343968 0.00000109 0.50106413 0.00000446
lm0334l23622 5:24:03.7 -67:15:28.7 0.36097732 0.00000101 0.48488479 0.00000286
lm0466k16478 5:24:28.5 -66:01:00.8 0.35036056 0.00000073 0.47157323 0.00000380
lm0332l15331 5:24:40.8 -66:51:21.6 0.36286702 0.00000079 0.48741600 0.00000250
lm0332m5741  5:24:50.1 -66:38:11.5 0.40978964 0.00000150 0.54921272 0.00000623
lm0701l18400 5:25:06.5 -72:11:30.3 0.35221045 0.00000134 0.47329776 0.00000414
lm0703k25082 5:25:25.6 -72:21:02.4 0.35587958 0.00000121 0.47854118 0.00000252
lm0017m6274  5:25:42.3 -70:08:49.7 0.34205067 0.00000191 0.46057072 0.00000366
lm0815m17497 5:25:51.9 -74:04:37.9 0.35768677 0.00000132 0.48034977 0.00000724
lm0817m16232 5:25:57.0 -74:25:34.2 0.40488348 0.00000200 0.54277775 0.00000847
lm0464n12688 5:25:57.3 -65:47:16.8 0.35121437 0.00000108 0.47201072 0.00000263
lm0813m5857  5:26:14.3 -73:43:32.7 0.36283127 0.00000170 0.48753703 0.00000478
lm0466m18442 5:26:20.3 -66:01:51.4 0.34926898 0.00000087 0.46983421 0.00000235
lm0705l22677 5:26:41.5 -72:52:41.8 0.38706300 0.00000110 0.51918029 0.00000446
lm0335l23309 5:26:45.6 -67:15:18.2 0.36588287 0.00000156 0.49187539 0.00000317
lm0811n13105 5:26:48.2 -73:29:12.2 0.35059045 0.00000176 0.47188388 0.00000354
lm0705l12853 5:26:49.4 -72:48:00.9 0.35963457 0.00000081 0.48307667 0.00000456
lm0466m20299 5:27:07.2 -66:02:39.9 0.36169580 0.00000078 0.48621795 0.00000236
lm0707k4846  5:27:14.5 -72:57:18.9 0.36097287 0.00000146 0.48504228 0.00000370
lm0703k19616 5:27:15.7 -72:18:57.0 0.34914317 0.00000086 0.46930475 0.00000290
lm0705k17176 5:27:16.5 -72:40:08.8 0.37948063 0.00000085 0.50920665 0.00000277
lm0331l11005 5:27:36.0 -66:35:47.1 0.38849972 0.00000105 0.52072572 0.00000682
lm0815n19574 5:27:45.0 -74:14:47.3 0.36361952 0.00000164 0.48870129 0.00000443
lm0333m16739 5:28:41.8 -66:41:59.2 0.35048567 0.00000066 0.47094595 0.00000304
lm0705m11690 5:29:07.5 -72:37:12.2 0.36427447 0.00000080 0.48939115 0.00000288
lm0461m2053  5:29:07.8 -64:53:12.5 0.38104539 0.00000122 0.51115371 0.00000548
lm0701m14006 5:29:12.4 -71:57:10.4 0.40816776 0.00000145 0.54721147 0.00000646
lm0824l20880 5:29:48.3 -74:15:45.4 0.35548393 0.00000107 0.47792030 0.00000503
lm0714l4489  5:29:50.9 -72:46:43.6 0.39938061 0.00000157 0.53557858 0.00000525
lm0335n10813 5:29:55.5 -67:09:58.9 0.35547374 0.00000065 0.47773417 0.00000497
lm0344k20370 5:30:21.2 -67:05:35.2 0.36806152 0.00000137 0.49453381 0.00000270
lm0474k21524 5:31:27.1 -65:42:39.7 0.39909602 0.00000142 0.53470316 0.00000556
lm0346l14339 5:31:33.6 -67:33:21.5 0.36061780 0.00000139 0.48445010 0.00000552
lm0340k23489 5:31:34.1 -66:25:01.6 0.34857922 0.00000096 0.46876884 0.00000386
lm0712l11375 5:31:47.6 -72:26:06.3 0.34885392 0.00000131 0.46933821 0.00000227
lm0820n9682  5:31:54.0 -73:27:56.1 0.36850504 0.00000117 0.49507723 0.00000225
lm0344n21062 5:32:01.1 -67:14:31.6 0.37757849 0.00000119 0.50614579 0.00000622
lm0342n23527 5:32:07.0 -66:55:14.4 0.36050319 0.00000091 0.48432275 0.00000348
lm0824n1741  5:32:14.8 -74:09:36.0 0.38368809 0.00000119 0.51533369 0.00000287
lm0710n4621  5:32:23.8 -72:02:04.9 0.35622199 0.00000113 0.47860012 0.00000280
lm0346n21333 5:32:29.1 -67:38:12.5 0.35815482 0.00000122 0.48114015 0.00000469
lm0716n18474 5:32:36.0 -73:11:18.7 0.35004155 0.00000209 0.47078883 0.00000988
lm0344n8341  5:32:41.1 -67:09:39.4 0.35402396 0.00000078 0.47582876 0.00000400
lm0342n23236 5:33:22.0 -66:55:03.8 0.40497529 0.00000129 0.54287473 0.00000495
lm0474m12048 5:33:24.4 -65:37:41.9 0.34991451 0.00000077 0.47032154 0.00000181
lm0470n7559  5:33:38.0 -65:02:49.2 0.36390361 0.00000075 0.48878684 0.00000204
lm0821k14683 5:33:39.5 -73:25:49.0 0.36709980 0.00000114 0.49281319 0.00000346
lm0343k4930  5:33:55.1 -66:37:44.7 0.35818343 0.00000087 0.48115859 0.00000350
lm0471l22469 5:34:08.7 -65:09:31.2 0.35234158 0.00000144 0.47355630 0.00000373
lm0821k7569  5:34:48.9 -73:17:13.2 0.35362375 0.00000159 0.47527827 0.00000439
lm0475l22600 5:34:51.2 -65:52:31.9 0.35990993 0.00000097 0.48338650 0.00000608
lm0473k19669 5:34:58.3 -65:19:34.0 0.36918675 0.00000105 0.49611296 0.00000276
lm0711k9060  5:35:30.5 -71:55:47.5 0.37271064 0.00000086 0.50015792 0.00000352
lm0471l11871 5:35:32.5 -65:11:22.7 0.36606291 0.00000141 0.49179551 0.00000383
lm0713n23373 5:36:49.2 -72:32:33.3 0.37733837 0.00000116 0.50680666 0.00000278
lm0220k15092 5:36:52.0 -67:45:36.2 0.36233642 0.00000133 0.48663875 0.00000385
lm0475n25867 5:36:53.0 -65:52:12.0 0.36247344 0.00000105 0.48721304 0.00000388
lm0717n6123  5:37:11.2 -73:06:00.2 0.34970742 0.00000082 0.47020083 0.00000191
lm0473m27359 5:37:11.9 -65:22:19.3 0.36435565 0.00000089 0.48984441 0.00000235
lm0473n22017 5:37:14.1 -65:29:18.4 0.35798388 0.00000062 0.48093244 0.00000368
lm0823n11298 5:37:22.4 -73:49:17.4 0.35284991 0.00000110 0.47410765 0.00000310
lm0486k13298 5:37:42.0 -65:59:35.6 0.36518236 0.00000160 0.49067038 0.00000397
lm0354k2736  5:38:02.0 -66:58:12.3 0.36738881 0.00000197 0.49373359 0.00000566
lm0834l5068  5:38:07.9 -74:11:31.2 0.36241190 0.00000164 0.48730181 0.00000440
lm0830k11733 5:38:45.1 -73:19:48.7 0.37525121 0.00000180 0.50396793 0.00000442
lm0350n12952 5:38:56.8 -66:29:29.3 0.35322055 0.00000083 0.47476827 0.00000316
lm0836l12293 5:38:59.6 -74:32:35.3 0.34962466 0.00000125 0.46999633 0.00000951
lm0350n7485  5:39:29.2 -66:27:08.1 0.36809562 0.00000078 0.49461275 0.00000327
lm0595l27872 5:39:42.4 -71:28:01.7 0.34707536 0.00000155 0.46699310 0.00000638
lm0486n20700 5:39:52.9 -66:12:19.3 0.36331900 0.00000096 0.48808409 0.00000379
lm0726k21406 5:39:55.9 -73:03:32.0 0.38640882 0.00000101 0.51824388 0.00000365
lm0354m10626 5:40:10.5 -67:01:15.4 0.38947784 0.00000202 0.52237811 0.00000813
lm0356m23844 5:40:12.3 -67:27:57.3 0.36691930 0.00000092 0.49286228 0.00000391
lm0354m26842 5:40:30.5 -67:07:29.0 0.37594039 0.00000228 0.50421488 0.00000903
lm0834n20049 5:41:13.6 -74:15:00.6 0.37678506 0.00000119 0.50525788 0.00000576
lm0724m27056 5:41:20.4 -72:43:59.7 0.35327814 0.00000080 0.47476395 0.00000281
lm0355k25248 5:41:31.5 -67:07:02.1 0.35486931 0.00000101 0.47709555 0.00000238
lm0355k17105 5:41:56.0 -67:03:49.6 0.33992626 0.00000090 0.45796207 0.00000090
lm0836m6228  5:41:56.3 -74:20:17.9 0.35290292 0.00000153 0.47456121 0.00000568
lm0487l12942 5:42:02.2 -66:09:30.0 0.39786992 0.00000145 0.53401364 0.00000679
lm0724m6642  5:42:10.9 -72:35:34.3 0.40996529 0.00000114 0.54936997 0.00000471
lm0487k12192 5:42:25.1 -65:59:17.2 0.36282488 0.00000068 0.48704540 0.00000320
lm0483n8357  5:42:37.4 -65:27:35.2 0.39652173 0.00000114 0.53140621 0.00000498
lm0487n16249 5:42:40.7 -66:10:53.4 0.35610378 0.00000086 0.47850179 0.00000654
lm0221n9969  5:43:36.0 -67:51:29.1 0.36438878 0.00000102 0.48965590 0.00000381
lm0831k15566 5:43:40.1 -73:22:51.9 0.36286242 0.00000110 0.48747329 0.00000391
lm0360l14000 5:44:28.3 -66:35:17.2 0.34915975 0.00000116 0.46950802 0.00000250
lm0494l16378 5:44:32.8 -65:53:17.3 0.36534795 0.00000100 0.49092227 0.00000416
lm0364k15055 5:44:36.9 -67:03:27.8 0.38917833 0.00000100 0.52212289 0.00000336
lm0364l24458 5:45:02.2 -67:17:00.4 0.35827109 0.00000097 0.48148197 0.00000360
lm0496m22178 5:45:53.2 -66:05:09.0 0.36262860 0.00000091 0.48713548 0.00000492
lm0362n23290 5:46:12.0 -66:55:14.6 0.38268262 0.00000082 0.51297070 0.00000508
lm0042n22219 5:46:21.7 -69:41:26.5 0.41338547 0.00000175 0.55449958 0.00000603
lm0360n19418 5:46:34.5 -66:32:09.2 0.35428379 0.00000098 0.47615042 0.00000255
lm0360m5864  5:46:45.5 -66:16:42.1 0.35973269 0.00000136 0.48295711 0.00000663
lm0232n8500  5:46:53.8 -68:16:10.6 0.40302326 0.00000083 0.54040342 0.00000290
lm0831m8793  5:47:17.6 -73:25:38.9 0.35110687 0.00000104 0.47192147 0.00000457
lm0835n15070 5:47:34.6 -74:12:09.0 0.35897769 0.00000101 0.48252005 0.00000322
lm0366n21990 5:47:36.4 -67:36:49.3 0.40644460 0.00000196 0.54473395 0.00000818
lm0725n15195 5:47:37.1 -72:47:53.7 0.35236589 0.00000076 0.47369434 0.00000201
lm0491k2065  5:47:40.1 -64:54:01.7 0.35049226 0.00000178 0.47116640 0.00000571
lm0233l5276  5:48:09.9 -68:11:07.6 0.38907574 0.00000169 0.52182590 0.00000618
lm0231l7167  5:48:19.1 -67:50:47.8 0.37044089 0.00000102 0.49750823 0.00000259
lm0231k18550 5:48:29.1 -67:46:17.4 0.39602998 0.00000117 0.53114517 0.00000618
lm0840l18252 5:49:03.3 -73:33:15.9 0.36402172 0.00000162 0.48947410 0.00000454
lm0840l16186 5:49:42.8 -73:32:03.0 0.36098185 0.00000235 0.48503443 0.00000659
lm0367m21079 5:50:00.6 -67:27:13.2 0.35188391 0.00000097 0.47314407 0.00000210
lm0734n16101 5:50:25.0 -72:48:59.5 0.40049748 0.00000102 0.53682369 0.00000471
lm0500k6695  5:51:00.9 -64:53:48.4 0.36684465 0.00000190 0.49249725 0.00000636
lm0844m3024  5:51:05.1 -74:03:17.7 0.39401526 0.00000165 0.52840805 0.00000555
lm0054k6785  5:51:08.3 -69:50:40.3 0.37206618 0.00000112 0.49969292 0.00000331
lm0874l11888 5:51:36.2 -75:36:17.7 0.35207656 0.00000113 0.47322427 0.00000654
lm0500l6191  5:51:41.5 -65:11:18.0 0.38780304 0.00000135 0.52035555 0.00000598
lm0242n16766 5:53:33.0 -68:16:21.0 0.36701773 0.00000128 0.49271607 0.00000638
lm0843k7018  5:54:21.5 -73:46:17.1 0.36895761 0.00000149 0.49548101 0.00000430
lm0503k18040 5:54:36.9 -65:19:27.6 0.36105656 0.00000155 0.48481600 0.00001039
lm0503l8253  5:54:40.6 -65:24:23.1 0.39558045 0.00000132 0.53055691 0.00000677
lm0875k604   5:55:23.9 -75:22:31.2 0.34726397 0.00000189 0.46726068 0.00000441
lm0735n5858  5:55:31.7 -72:49:04.7 0.35361882 0.00000080 0.47544185 0.00000353
lm0875l15424 5:55:34.0 -75:38:29.5 0.35241175 0.00000126 0.47377894 0.00000425
lm0501k20496 5:55:37.2 -64:59:55.9 0.36247413 0.00000141 0.48688020 0.00000503
lm0744l22442 5:57:22.2 -72:52:40.1 0.36541050 0.00000195 0.49033221 0.00000882
lm0746k20210 5:57:38.1 -73:03:13.4 0.36544309 0.00000136 0.49113268 0.00000255
lm0250k16296 5:59:16.0 -67:46:13.5 0.35930824 0.00000103 0.48266018 0.00000335
lm0744k7455  5:59:18.3 -72:35:52.3 0.36779364 0.00000140 0.49396845 0.00000294
lm0852n17715 6:00:24.9 -73:53:06.1 0.39119955 0.00000146 0.52422660 0.00000807
lm0746n17365 6:00:30.8 -73:11:06.4 0.35647220 0.00000158 0.47891678 0.00000455
lm0854n16603 6:01:12.9 -74:16:51.0 0.36634060 0.00000155 0.49175983 0.00000562
lm0854m1416  6:02:21.4 -73:59:58.7 0.36788534 0.00000139 0.49381511 0.00000593
lm0381n6801  6:04:21.7 -66:31:19.1 0.39395996 0.00000083 0.52820760 0.00000360
lm0747n8305  6:04:24.5 -73:06:57.1 0.37134772 0.00000107 0.49890688 0.00000243
lm0251n20444 6:04:57.7 -67:56:56.0 0.36203719 0.00000083 0.48617892 0.00000368
lm0857l2607  6:05:10.2 -74:35:07.3 0.35085432 0.00000149 0.47143634 0.00000901
lm0855n14781 6:05:42.4 -74:15:18.6 0.40885566 0.00000168 0.54816263 0.00000573
lm0253m25272 6:05:55.8 -68:10:12.8 0.39792126 0.00000105 0.53349432 0.00000299
lm0266k19173 6:06:20.8 -68:51:15.4 0.37932755 0.00000284 0.50964354 0.00000928
lm0262l11306 6:06:45.0 -68:14:03.6 0.40208596 0.00000116 0.53920409 0.00000388
lm0260k14086 6:07:07.6 -67:45:18.8 0.37508125 0.00000132 0.50368470 0.00000376
lm0756l12240 6:07:44.0 -73:08:47.4 0.37374164 0.00000165 0.50223474 0.00000634
lm0866l10802 6:08:17.6 -74:32:40.2 0.35681977 0.00000224 0.47933021 0.00000617
lm0072n16953 6:09:09.1 -69:41:30.7 0.38846936 0.00000120 0.52130196 0.00000380
lm0265k4588  6:10:09.4 -68:23:06.8 0.35495126 0.00000170 0.47688344 0.00000588
lm0397l9283  6:10:33.4 -67:31:38.6 0.37191509 0.00000115 0.49973110 0.00000219
lm0860n13132 6:12:15.3 -73:33:08.6 0.41536177 0.00000230 0.55721263 0.00000904
lm0861l13768 6:13:50.0 -73:30:42.3 0.40450929 0.00000156 0.54239590 0.00000937
lm0274l22321 6:14:48.4 -68:41:15.9 0.35040373 0.00000101 0.47128478 0.00000243
lm0512n15270 6:15:45.7 -65:29:09.1 0.37012101 0.00000151 0.49721639 0.00000400
lm0644l12917 6:15:59.3 -71:24:27.1 0.36110489 0.00000230 0.48533577 0.00000579
lm0514m9806  6:16:04.5 -65:37:12.5 0.36251231 0.00000094 0.48694511 0.00000608
lm0760k15112 6:16:16.3 -71:57:49.0 0.35593206 0.00000164 0.47807662 0.00001254
lm0272n20188 6:16:34.0 -68:18:15.7 0.34963215 0.00000094 0.46995877 0.00000316
lm0270n19573 6:17:06.5 -67:56:34.2 0.37503264 0.00000098 0.50268649 0.00000513
lm0644l10923 6:17:21.5 -71:23:25.3 0.36417352 0.00000161 0.48938686 0.00000467
lm0403k8715  6:17:26.2 -66:40:43.3 0.38969123 0.00000091 0.52306434 0.00000413
lm0640l7326  6:17:41.9 -70:38:55.1 0.35821876 0.00000120 0.48141309 0.00000550
lm0086m8038  6:18:05.7 -70:09:00.5 0.35365558 0.00000160 0.47522308 0.00001054
lm0271k17124 6:18:52.0 -67:46:29.4 0.39125613 0.00000116 0.52443751 0.00000537
lm0644m15393 6:19:55.4 -71:16:17.2 0.36144834 0.00000239 0.48573756 0.00000430
lm0083l8841  6:20:04.4 -69:36:18.1 0.38756595 0.00000142 0.51954714 0.00000736
lm0641l6134  6:20:19.9 -70:38:16.1 0.40366384 0.00000326 0.54110583 0.00001913
lm0641k14795 6:20:27.4 -70:33:33.7 0.36737618 0.00000150 0.49328949 0.00000681
lm0763l21776 6:20:29.9 -72:31:15.0 0.40905412 0.00000149 0.54784480 0.00000719
lm0765l13386 6:20:51.5 -72:47:57.8 0.38474306 0.00000179 0.51642195 0.00000577
lm0767l13222 6:21:32.7 -73:10:27.3 0.35072427 0.00000143 0.47184117 0.00000480
lm0083n16123 6:21:57.8 -69:39:42.4 0.35874481 0.00000132 0.48205159 0.00000441
lm0884n11376 6:22:05.4 -68:05:03.6 0.35572340 0.00000141 0.47823802 0.00000328
lm0647l5706  6:22:11.5 -71:42:48.6 0.35411447 0.00000154 0.47597213 0.00000364
lm0880m18148 6:22:38.3 -67:18:14.4 0.36176281 0.00000148 0.48594212 0.00000555
lm0761n7829  6:22:56.3 -72:11:02.9 0.35459226 0.00000120 0.47666856 0.00000434
lm0140k9274  6:23:22.0 -69:06:56.9 0.38769298 0.00000220 0.51972951 0.00000805
lm0643n18116 6:23:24.9 -71:05:19.9 0.35263668 0.00000111 0.47402462 0.00000411
lm0881k7949  6:23:57.1 -67:11:40.4 0.38761802 0.00000285 0.51971538 0.00000943
lm0767n11722 6:24:08.9 -73:09:24.9 0.36735423 0.00000122 0.49339616 0.00000425
lm0656n11782 6:26:50.1 -71:51:09.1 0.35686121 0.00000191 0.47949034 0.00000609
lm0143l13872 6:27:36.7 -69:39:19.0 0.37082723 0.00000134 0.49828831 0.00000356
lm0147l9660  6:28:13.4 -70:20:24.1 0.36300328 0.00000129 0.48749544 0.00001187
lm0141l3297  6:28:24.7 -69:18:52.2 0.34801867 0.00000195 0.46824868 0.00000461
lm0147n5035  6:30:13.0 -70:17:19.4 0.35310422 0.00000172 0.47471837 0.00000563
lm0773m7313  6:31:53.5 -72:15:36.7 0.35854085 0.00000170 0.48216644 0.00000456
lm0773m10685 6:32:37.2 -72:17:40.4 0.36808484 0.00000191 0.49455934 0.00000508


==> anc/tab4.txt <==
434098   08:18:16.43 +32:28:36.3 16.41 -9.900000            other 0.38119925 RRc                                                   
817360   08:26:13.97 +53:43:13.3 15.05  0.064675 SX_Phe/delta_Sct 0.06467554 SX_Phe/delta_Sct                                      
1037914  11:15:27.30 +61:18:55.3 16.25 -9.900000            other 0.50778176                                                       
1426326  11:24:13.26 -08:54:54.3 14.68  0.052060 SX_Phe/delta_Sct 0.05206067 SX_Phe/delta_Sct                                      
1499145  11:31:57.31 +17:16:44.2 15.97  0.048930 SX_Phe/delta_Sct 0.04893078 SX_Phe/delta_Sct                                      
1683151  11:32:05.40 -03:48:27.5 16.24  0.058234 SX_Phe/delta_Sct 0.06184620 SX_Phe/delta_Sct F/1O, secondary period: 0.04820869 d 
1712862  11:32:40.40 +59:54:21.4 15.97 -9.900000            other 0.28600029                                                       
1781225  11:31:43.46 -07:42:20.5 15.92  0.058595 SX_Phe/delta_Sct 0.05859513 SX_Phe/delta_Sct                                      
1937256  11:36:41.30 +31:56:14.5 14.97  0.072405 SX_Phe/delta_Sct 0.07240572 SX_Phe/delta_Sct                                      
2014943  11:36:41.50 +06:22:49.3 16.16  1.517506   single_minimum 3.03501200 EA                                                    
2229805  11:51:57.64 +29:33:52.2 16.95 -9.900000            other 0.40275484 RRc                                                   
2363499  11:46:34.95 +54:45:38.8 14.51  1.783058   single_minimum 7.13223200 EA                                                    
2634740  11:57:25.63 +46:16:37.7 16.03  0.056523 SX_Phe/delta_Sct 0.05652386 SX_Phe/delta_Sct                                      
2653935  11:59:42.51 +06:08:22.0 16.52  0.074603 SX_Phe/delta_Sct 0.07460334 SX_Phe/delta_Sct F/1O, secondary period: 0.09520999 d 
2697597  11:56:30.10 +62:40:39.7 16.24  0.049606 SX_Phe/delta_Sct 0.05507890 SX_Phe/delta_Sct                                      
2929847  12:02:55.80 +39:44:04.8 14.00 -9.900000            other 0.19588639                                                       
2933127  12:03:01.36 +39:47:02.1 14.30 -9.900000            other 0.19588447                                                       
2977765  12:06:31.48 -03:16:23.1 15.93 -9.900000            other 0.31089210                                                       
3046902  12:00:01.48 +10:33:42.6 16.03 -9.900000            other 0.41939272                                                       
3279505  12:09:43.74 +05:33:49.5 14.57  0.061591 SX_Phe/delta_Sct 0.06159144 SX_Phe/delta_Sct                                      
3650526  12:20:06.24 +09:15:24.2 16.57  0.042585 SX_Phe/delta_Sct 0.04258543 SX_Phe/delta_Sct                                      
3753972  12:27:24.41 +24:26:32.4 16.24  0.064807 SX_Phe/delta_Sct 0.06480782 SX_Phe/delta_Sct                                      
4011206  12:39:02.41 +14:40:26.3 16.97 -9.900000            other 0.37926196                                                       
4070117  12:33:54.68 +22:10:33.2 15.33 -9.900000            other 0.55611167                                                       
4355908  12:45:11.38 -09:26:05.4 15.90 -9.900000            other 0.23983403                                                       
4589162  08:39:32.01 +16:07:58.5 16.11  0.065432 SX_Phe/delta_Sct 0.06543303 SX_Phe/delta_Sct                                      
5234822  08:51:14.06 +16:04:38.8 14.02 -9.900000            other 0.38598488 EB/EW                                                 
5588339  08:58:54.72 +15:22:09.7 14.06  0.057628 SX_Phe/delta_Sct 0.05762890 SX_Phe/delta_Sct                                      
5861265  08:58:12.77 +63:45:40.6 14.35 -9.900000            other 0.17500416                                                       
6170387  09:04:48.42 +47:23:15.8 16.12 -9.900000            other 0.38001862 RRc                                                   
6446092  09:14:09.46 +30:10:20.3 14.07 -9.900000            other 0.30679788 EB/EW                                                 
6473589  09:18:55.18 -02:38:37.8 14.98 -9.900000            other 0.55625087 RRab                                                  
7405066  09:32:14.34 +10:41:52.2 16.37  0.063348 SX_Phe/delta_Sct 0.06334890 SX_Phe/delta_Sct                                      
7439947  09:41:34.31 -00:35:42.7 15.86 -9.900000            other 0.32704320                                                       
7611453  12:44:18.15 +52:25:10.4 15.22  0.069837 SX_Phe/delta_Sct 0.06983741 SX_Phe/delta_Sct                                      
7667538  12:40:07.49 -06:00:51.2 15.73  0.053153 SX_Phe/delta_Sct 0.05315313 SX_Phe/delta_Sct                                      
7704199  12:49:55.39 +02:29:10.4 16.23  0.065025 SX_Phe/delta_Sct 0.06502595 SX_Phe/delta_Sct                                      
7834923  12:49:45.35 +04:01:38.1 14.85  0.048353 SX_Phe/delta_Sct 0.04835330 SX_Phe/delta_Sct                                      
7953994  12:50:37.81 +54:02:07.3 16.00  0.064604 SX_Phe/delta_Sct 0.06460435 SX_Phe/delta_Sct                                      
8124486  12:56:08.06 +28:41:28.8 15.61  0.293580   single_minimum 0.58716900 EA                                                    
8215687  13:02:40.17 +43:43:59.5 15.43  0.743727   single_minimum 1.48747000 EA                                                    
8271702  13:03:17.11 +57:16:06.0 15.99 -9.900000            other 0.49865364                                                       
8452517  13:05:53.23 +04:04:35.5 15.87 -9.900000            other 0.14567173                                                       
8455439  13:11:29.90 -02:58:06.0 16.34 -9.900000            other 0.26648546                                                       
8681968  13:13:26.07 +18:09:43.5 16.91 -9.900000            other 0.51174454                                                       
8753791  13:14:09.67 +03:00:30.6 14.29 -9.900000            other 0.16299387                                                       
9183325  13:24:13.55 +60:55:07.0 16.55 -9.900000            other 1.22085215                                                       
9328902  13:35:49.76 +26:55:16.7 16.24  0.051747 SX_Phe/delta_Sct 0.05174768 SX_Phe/delta_Sct F/1O, secondary period: 0.04046822 d 
9345642  13:29:00.73 +29:48:38.6 16.81  0.063909 SX_Phe/delta_Sct 0.06006094 SX_Phe/delta_Sct                                      
9473742  13:30:50.76 +54:07:45.6 14.49  0.063307 SX_Phe/delta_Sct 0.06330779 SX_Phe/delta_Sct                                      
9634973  13:42:20.40 +27:53:51.7 15.81 -9.900000            other 0.50936354 RRab                                                  
9642334  13:42:43.03 +28:27:27.8 15.85 -9.900000            other 0.53845947 RRab                                                  
9790684  13:39:15.06 +58:18:54.5 15.96  0.056835 SX_Phe/delta_Sct 0.05809111 SX_Phe/delta_Sct                                      
9805921  13:39:07.48 +65:42:26.4 15.71  0.063184 SX_Phe/delta_Sct 0.06318454 SX_Phe/delta_Sct                                      
9894846  13:50:36.93 +18:30:14.8 14.15 -9.900000            other 0.18673788                                                       
10178590 13:55:01.96 -00:06:00.2 16.36  0.052179 SX_Phe/delta_Sct 0.05217971 SX_Phe/delta_Sct                                      
10343059 13:56:25.36 +33:58:39.3 15.81  0.042055 SX_Phe/delta_Sct 0.04205551 SX_Phe/delta_Sct                                      
10408512 14:00:00.10 +05:07:08.5 16.31 -9.900000            other 0.36660251                                                       
10719355 14:00:06.77 +04:17:02.0 16.98 -9.900000            other 1.18638035                                                       
10772841 14:02:18.71 +39:38:20.5 15.56  0.086402 SX_Phe/delta_Sct 0.08640244 SX_Phe/delta_Sct                                      
10810263 14:04:05.67 +05:20:51.4 16.08 -9.900000            other 0.31247559                                                       
11286446 14:18:44.85 +02:00:21.4 14.12 -9.900000            other 0.25483550 EB/EW                                                 
11368905 14:23:30.48 +19:25:32.5 16.91 -9.900000            other 0.39494471                                                       
11375941 14:21:35.09 +19:24:00.0 15.92  0.107505 SX_Phe/delta_Sct 0.10750588 SX_Phe/delta_Sct                                      
11400604 14:19:12.06 +21:21:55.9 16.17  0.044614 SX_Phe/delta_Sct 0.04461481 SX_Phe/delta_Sct                                      
11453317 14:21:41.03 +25:32:43.9 14.00 -9.900000            other 0.21331968                                                       
11456994 14:22:10.57 +25:32:35.4 14.07 -9.900000            other 0.21331968                                                       
11523200 14:22:09.13 +33:53:27.1 14.03 -9.900000            other 0.34020548                                                       
11570517 14:20:29.48 +48:57:23.4 14.97  0.050057 SX_Phe/delta_Sct 0.05005740 SX_Phe/delta_Sct                                      
11864369 14:30:48.32 +32:31:37.4 16.56  0.079198 SX_Phe/delta_Sct 0.07919838 SX_Phe/delta_Sct 1O/3O, secondary period: 0.05429545 d
12185057 14:34:35.94 -02:17:36.7 16.57 -9.900000            other 1.55038760                                                       
12836207 14:55:24.08 +04:14:43.2 14.10 -9.900000            other 0.51401989 RRab                                                  
13043556 14:58:44.12 +00:40:30.3 15.68  0.059424 SX_Phe/delta_Sct 0.05942450 SX_Phe/delta_Sct                                      
13161210 15:02:13.06 +29:41:41.6 16.17 -9.900000            other 0.26518165                                                       
13179418 15:00:35.47 +04:45:19.9 16.51  0.051791 SX_Phe/delta_Sct 0.05179165 SX_Phe/delta_Sct                                      
13320417 15:03:57.38 +61:09:14.1 16.36  0.073879 SX_Phe/delta_Sct 0.07387966 SX_Phe/delta_Sct                                      
13342676 15:00:23.69 +10:27:02.5 16.15 -9.900000            other 0.85065986 EA                                                    
13551583 15:07:26.75 +32:43:46.7 14.92 -9.900000            other 0.40408122 RRc                                                   
13580638 15:10:13.92 +37:39:09.1 14.14 -9.900000            other 0.17533862                                                       
13803333 15:15:43.84 +19:15:28.3 16.12  0.051451 SX_Phe/delta_Sct 0.05145154 SX_Phe/delta_Sct                                      
13836407 15:12:53.97 +23:17:48.4 16.99  0.060013 SX_Phe/delta_Sct 0.06001398 SX_Phe/delta_Sct                                      
13887939 15:16:56.92 -02:33:28.7 16.33 -9.900000            other 0.59601860                                                       
14052249 15:16:03.71 +08:04:02.3 16.53  0.052961 SX_Phe/delta_Sct 0.05296197 SX_Phe/delta_Sct                                      
14358703 15:20:19.16 +05:45:01.3 16.44  0.062205 SX_Phe/delta_Sct 0.06220591 SX_Phe/delta_Sct                                      
14384380 15:23:00.05 +56:46:05.6 16.78  0.063974 SX_Phe/delta_Sct 0.06397456 SX_Phe/delta_Sct                                      
14394403 15:27:40.26 +58:52:11.3 16.73 -9.900000            other 0.64420537                                                       
14408755 15:26:39.95 +67:27:10.5 15.27  0.070065 SX_Phe/delta_Sct 0.07006546 SX_Phe/delta_Sct                                      
14497755 15:33:23.71 +13:56:38.0 14.04 -9.900000            other 0.12987013                                                       
14810330 15:35:41.15 +10:10:20.8 16.11  0.053282 SX_Phe/delta_Sct 0.05328280 SX_Phe/delta_Sct                                      
14930568 15:41:19.94 +19:45:31.5 15.05 -9.900000            other 0.70889306 EB/EW                                                 
14996613 15:42:38.92 +04:12:15.4 16.71  0.059409 SX_Phe/delta_Sct 0.06317259 SX_Phe/delta_Sct                                      
15022335 15:37:01.87 -01:13:07.9 15.74 -9.900000            other 0.94620807                                                       
15066171 15:37:57.63 +38:11:43.5 14.93  0.063627 SX_Phe/delta_Sct 0.06362745 SX_Phe/delta_Sct                                      
15289666 15:45:18.61 +16:40:51.4 16.39  0.086539 SX_Phe/delta_Sct 0.07962990 SX_Phe/delta_Sct                                      
15383124 15:47:11.29 +30:08:29.6 16.51  0.063760 SX_Phe/delta_Sct 0.06376093 SX_Phe/delta_Sct                                      
15825812 15:54:07.42 +31:38:12.0 16.27  0.047329 SX_Phe/delta_Sct 0.04732937 SX_Phe/delta_Sct                                      
15919926 15:56:37.13 +06:09:49.1 15.96 -9.900000            other 0.18025975                                                       
15920952 15:57:07.52 +05:34:10.5 14.81  0.044295 SX_Phe/delta_Sct 0.04429523 SX_Phe/delta_Sct                                      
16541112 16:14:49.99 +21:48:17.6 16.64  0.060025 SX_Phe/delta_Sct 0.06002555 SX_Phe/delta_Sct                                      
16574303 16:09:15.71 +25:31:16.8 15.28  0.059126 SX_Phe/delta_Sct 0.05912646 SX_Phe/delta_Sct                                      
16772955 16:07:59.92 +53:52:10.2 16.86 -9.900000            other 0.38064062                                                       
16920375 09:37:05.57 -02:34:16.3 16.53 -9.900000            other 0.28823012                                                       
17103900 09:40:58.78 +09:42:02.2 16.96  0.053497 SX_Phe/delta_Sct 0.05349749 SX_Phe/delta_Sct                                      
17327002 09:45:33.22 +39:00:57.7 16.55 -9.900000            other 0.85789045                                                       
17701631 09:59:38.05 +43:52:46.0 16.81 -9.900000            other 1.29760592                                                       
17812270 16:17:45.98 +15:49:04.1 16.06  0.057873 SX_Phe/delta_Sct 0.05787375 SX_Phe/delta_Sct                                      
18045478 16:21:09.22 +48:38:18.5 16.50  0.050012 SX_Phe/delta_Sct 0.05001271 SX_Phe/delta_Sct                                      
18133967 16:16:14.03 +08:09:05.6 16.31  0.071580 SX_Phe/delta_Sct 0.07158099 SX_Phe/delta_Sct                                      
18158179 16:22:35.95 +09:34:11.8 16.88 -9.900000            other 0.61530889 RRab                                                  
18251630 16:24:05.12 +18:48:25.0 15.31 -9.900000            other 0.26577014                                                       
18291357 16:29:51.39 +21:33:40.2 15.20 -9.900000            other 0.43724449                                                       
18368323 16:26:35.42 +31:54:43.6 16.65 -9.900000            other 0.51084263                                                       
18385620 16:26:00.25 +34:53:21.7 16.14  0.056949 SX_Phe/delta_Sct 0.05694967 SX_Phe/delta_Sct                                      
18624867 16:37:31.38 +15:04:57.4 16.03 -9.900000            other 0.38803306 RRc                                                   
18902220 16:33:54.72 +56:29:24.5 14.76 -9.900000            other 0.12862150                                                       
18910611 16:35:38.41 +08:27:25.1 15.06 -9.900000            other 0.18185786                                                       
19004383 16:44:37.09 +19:41:26.5 15.89 -9.900000            other 0.35597323                                                       
19182507 16:41:06.79 +40:42:25.6 14.03  0.051296 SX_Phe/delta_Sct 0.05129644 SX_Phe/delta_Sct                                      
19261308 16:41:59.77 +10:41:00.8 16.55 -9.900000            other 0.34656039                                                       
19416283 16:51:08.96 +27:38:50.5 16.11 -9.900000            other 0.18216761                                                       
19542794 16:48:55.63 +45:41:28.0 16.03  0.076994 SX_Phe/delta_Sct 0.07699501 SX_Phe/delta_Sct                                      
19843802 17:01:46.22 +39:09:23.4 16.52 -9.900000            other 0.66898582                                                       
19927459 16:58:58.60 +76:44:21.7 15.59 -9.900000            other 0.12318457                                                       
19928075 16:59:10.19 +76:43:41.0 15.81 -9.900000            other 0.12318533                                                       
19929520 16:58:26.00 +76:44:53.9 16.29 -9.900000            other 0.24637216 EB/EW                                                 
19987907 17:09:58.18 +22:38:05.6 15.11 -9.900000            other 0.42141638 RRab                                                  
20172691 17:10:51.94 +43:02:29.5 15.07 -9.900000            other 0.33802055                                                       
20443810 17:14:56.81 +58:51:28.5 14.11 -9.900000            other 0.83804734 EA                                                    
20599003 17:20:23.79 +35:23:38.1 16.80 -9.900000            other 0.23535780                                                       
20775644 17:34:26.65 +55:21:58.8 15.14 -9.900000            other 0.13128270                                                       
21010291 17:48:11.73 +59:27:33.7 15.62  0.078492 SX_Phe/delta_Sct 0.07849273 SX_Phe/delta_Sct                                      
22048818 10:21:35.32 +40:31:41.2 14.18  0.082158 SX_Phe/delta_Sct 0.08215867 SX_Phe/delta_Sct                                      
22064994 10:21:20.00 +46:27:41.1 14.15 -9.900000            other 0.31423319                                                       
22269139 10:27:30.51 +22:59:23.9 16.37 -9.900000            other 1.15429700 EA                                                    
22829618 10:35:34.59 +09:29:54.5 15.57  0.069794 SX_Phe/delta_Sct 0.06979471 SX_Phe/delta_Sct                                      
23076584 10:42:17.18 +05:57:15.8 15.89  0.058419 SX_Phe/delta_Sct 0.05841951 SX_Phe/delta_Sct                                      
23221593 10:48:35.83 +16:59:43.9 14.48 -9.900000            other 0.39954052 EB/EW                                                 
23369328 10:50:43.01 +38:46:42.4 16.02 -9.900000            other 0.35977047                                                       
23679553 10:57:58.34 -01:41:12.4 14.45  0.069113 SX_Phe/delta_Sct 0.06911384 SX_Phe/delta_Sct                                      
23846829 11:06:48.26 +02:16:06.4 16.32  0.067529 SX_Phe/delta_Sct 0.06752940 SX_Phe/delta_Sct                                      
23896086 11:11:16.20 -12:43:00.4 15.87 -9.900000            other 0.35298270                                                       
23947898 11:09:20.27 -17:46:20.7 16.69 -9.900000            other 0.36189925                                                       

